Core performance predictions in projected SPARC first-campaign plasmas with nonlinear CGYRO

This work characterizes the core transport physics of SPARC early-campaign plasmas using the PORTALS-CGYRO framework. Empirical modeling of SPARC plasmas with L-mode confinement indicates an ample window of breakeven (Q>1) without the need of H-mode operation. Extensive modeling of multi-channel (electron energy, ion energy and electron particle) flux-matched conditions with the nonlinear CGYRO code for turbulent transport coupled to the macroscopic plasma evolution using PORTALS reveal that the maximum fusion performance to be attained will be highly dependent on the near-edge pressure. Stiff core transport conditions are found, particularly when fusion gain approaches unity, and predicted density peaking is found to be in line with empirical databases of particle source-free H-modes. Impurity optimization is identified as a potential avenue to increase fusion performance while enabling core-edge integration. Extensive validation of the quasilinear TGLF model builds confidence in reduced-model predictions. The implications of projecting L-mode performance to high-performance and burning-plasma devices is discussed, together with the importance of predicting edge conditions.

==> References/solve_references.py <==
import re

def remove_field_with_nested_braces(text, field):
    """
    Remove a field from a BibTeX entry, handling nested curly braces.
    
    :param text: The BibTeX entry as a string.
    :param field: The field name to remove (e.g., "note").
    :return: The BibTeX entry with the specified field removed.
    """
    pattern = rf'\s*{field}\s*=\s*\{{'
    while True:
        # Find the beginning of the field
        start = text.find(pattern)
        if start == -1:
            # Field not found, stop processing
            break
        
        # Initialize brace counting
        brace_count = 0
        index = start
        while index < len(text):
            if text[index] == '{':
                brace_count += 1
            elif text[index] == '}':
                brace_count -= 1
            
            # Once all braces are closed, we've found the end of the field
            if brace_count == 0:
                # Remove the field
                end = index + 1
                text = text[:start] + text[end:]
                break
            
            index += 1
    
    return text


def remove_fields_and_fix_duplicates(file_in_path, file_out_path,n_max=15):
    # the original file
    with open(file_in_path, 'r', encoding='utf-8', errors='ignore') as file:
        content = file.read()

    # Remove non-UTF-8 characters
    content_cleaned = re.sub(r'[^\x00-\x7F]+', '', content)

    # Split the content into individual references
    references = re.split(r'(?<=\},)', content_cleaned)

    # Create a dictionary to keep track of reference names and their counts
    reference_counts = {}

    # Iterate over each reference
    for i in range(len(references)):
        # Extract the reference name
        match = re.search(r'@.*\{([^,]*),', references[i])
        if match:
            reference_name = match.group(1)
            # If the reference name is found in the dictionary, increment its count
            if reference_name in reference_counts:
                print(f'\t- Duplicate reference name found: {reference_name}')
                reference_counts[reference_name] += 1
                # Append the count to the reference name
                new_reference_name = f'{reference_name}_{reference_counts[reference_name]}'
                references[i] = references[i].replace(reference_name, new_reference_name, 1)
            else:
                reference_counts[reference_name] = 0

        # Remove the keywords, urldate fields and notes
        for key in ['keywords', 'urldate', 'note']:
            references[i] = remove_field_with_nested_braces(references[i], key)

        # Extract the author field
        author_match = re.search(r'\s*author\s*=\s*{([^}]*)}(,|\s*})', references[i])
        if author_match:
            authors = author_match.group(1).split(' and ')
            if len(authors) > 15:
                # Keep the first 15 authors and replace the rest with 'and others'
                new_authors = ' and '.join(authors[:15]) + ' and others'
                references[i] = references[i].replace(author_match.group(1), new_authors)
                print(f'Author list truncated for reference: {reference_name}')

    # Join the modified references back into a single string
    content_modified = ''.join(references)

    # Write the modified content back to the file
    with open(file_out_path, 'w', encoding='utf-8') as file:
        file.write(content_modified)

paper = 'SPARC L-modes'

# Replace 'your_bibtex_file.bib' with the path to your BibTeX file
remove_fields_and_fix_duplicates(f'/Users/pablorf/Dropbox (MIT)/Apps/Overleaf/{paper}/References/references.bib',f'/Users/pablorf/Dropbox (MIT)/Apps/Overleaf/{paper}/References/references_fixed.bib')
